The Carbon-Dependent Binary Frequency of CEMP-no Stars

Studies of the oldest and most metal-poor stars in the Milky Way confirm a common chemical signature of high carbon abundances and subsolar neutron-capture enrichment. The so-called CEMP-no stars are speculated to be bona fide population II stars, potentially tracing the nucleosynthesis of the first stars in the universe. However, constraining the binary nature of CEMP-no stars is crucial for understanding their origins. The binary fraction of CEMP-no stars has tentatively been found to vary with carbon enhancement, independent of metallicity. Here we present the results of radial-velocity monitoring of 30 CEMP-no stars over five years, increasing the total number of CEMP-no stars with a constrained binary status by ${\sim}30\%$ in order to better investigate the CEMP-no binary fraction as a function of carbon. Combining our results with literature data, we find an overall binary frequency of $50^{+13}_{-13}\%$ among high-carbon ($A(\rm{C})\ge7.3$) CEMP-no stars, compared to $18^{+5}_{-4}\%$ for low-carbon ($A(\rm{C}) < 7.3$) stars, establishing a statistically significant increase in the CEMP-no binary frequency as a function of carbon for the first time. Our results indicate no correlation between metallicity and binary frequency. Additionally, we derive orbital parameters for three new CEMP-no stars in binary systems and estimate secondary masses for these stars as well as seven binaries from the literature. We discuss these mass estimates in the context of investigating the nature of the unseen companions and the plausibility of a mass-transfer formation channel for high-carbon CEMP-no stars.

==> anc/tabA1.txt <==
Title: The Carbon-Dependent Binary Frequency of CEMP-no Stars
Authors: Dixon J.D., Hansen T.T., Marshall J., Placco V.M., Beers T.C., 
         Ardern-Arentsen A., Nordstroem B., Aldoroty L.N., Cathey J., 
         Ferguson P.S., Kristofek K., Lind K., Malone H., Moreno F., Myron J., 
         Riley A.H., Starkenburg E., Webber K.B.
Table: RVs of 30 CEMP-no Stars from our Observations and the Literature 
================================================================================
Byte-by-byte Description of file: tabA1.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1- 13 A13    ---     Name   Star name
  15- 28 F14.6  ---     HJD    ? Julian date of observation
  30- 31 I2     ---     SNR    ? Signal-to-noise ratio at 5100 0.1nm (1)
  33- 34 I2     ---     Nord   ? Number of echelle orders used (1)
  36- 43 F8.3   km/s    HRV    Heliocentric radial velocity
  45- 50 F6.3   km/s  e_HRV    Uncertainty on heliocentric radial velocity
  52- 52 A1     ---   n_HRV    Notes on heliocentric radial velocity (2)
  54-106 A53    ---     Ref    Reference and ADS bibcode (3)
--------------------------------------------------------------------------------
Note (1):   SNR and number of orders are only reported for new measurements.
Note (2):   
    a = No literature uncertainty was found, so a value of 3 km/s is assumed.
    b = Radial velocities from Gaia are not included in statistical analysis.
Note (3):   For new observations, the instrument is listed in parentheses.
    Gaia DR2 = [2016A&A...595A...1G,2018A&A...616A...1G,2019A&A...622A.205K];
    Gaia DR3 = [2016A&A...595A...1G,2023A&A...674A...1G,2021A&A...653A.160S].
--------------------------------------------------------------------------------
HE 0015+0048  2458810.510180 16 17  -36.690  0.574   This work (FEROS)                                     
HE 0015+0048  2458765.506920  5 17  -37.990  1.484   This work (FEROS)                                     
HE 0015+0048  2458761.506630  7 11  -36.990  0.962   This work (FEROS)                                     
HE 0015+0048  2458758.504670  9  6  -37.750  0.404   This work (FEROS)                                     
HE 0015+0048  2455416.000000        -48.800  3.000 a J.K. Hollek et al. (2011) [2011ApJ...742...54H]       
HE 0015+0048  2454322.000000        -40.800  3.000 a J.K. Hollek et al. (2011) [2011ApJ...742...54H]       
HE 0015+0048                        -49.980  1.440 b Gaia DR3                                              
CS 22958-042  2458863.528690 13  9  175.250  1.966   This work (FEROS)                                     
CS 22958-042  2458810.519210 13  6  178.260  1.801   This work (FEROS)                                     
CS 22958-042  2458761.513870  7  5  176.110  1.767   This work (FEROS)                                     
CS 22958-042  2452658.550000        165.600  0.800   I.U. Roederer et al. (2014b) [2014AJ....147..136R]    
CS 22958-042  2452656.547000        165.700  0.800   I.U. Roederer et al. (2014b) [2014AJ....147..136R]    
CS 22958-042  2452655.561000        165.200  0.800   I.U. Roederer et al. (2014b) [2014AJ....147..136R]    
CS 22958-042  2452218.236060        162.510  3.000 a T. Sivarani et al. (2006) [2006A&A...459..125S]       
CS 22958-042  2452218.190020        165.210  3.000 a T. Sivarani et al. (2006) [2006A&A...459..125S]       
HE 0420+0123  2459618.206600  6 10  -54.450  1.044   This work (NRES)                                      
HE 0420+0123  2457410.000000        -56.400  0.500   C.M. Sakari et al. (2018) [2018ApJ...868..110S]       
HE 0420+0123  2455148.000000        -52.800  3.000 a J.K. Hollek et al. (2011) [2011ApJ...742...54H]       
HE 0420+0123  2454755.000000        -57.800  3.000 a G.R. Ruchti et al. (2011) [2011ApJ...737....9R]       
HE 0420+0123  2454473.969730        -55.240  0.890   A. Kunder et al. (2017) [2017AJ....153...75K]         
HE 0420+0123  2454471.000000        -53.300  3.000 a J.K. Hollek et al. (2011) [2011ApJ...742...54H]       
HE 0420+0123  2454007.000000        -55.300  3.000 a J.K. Hollek et al. (2011) [2011ApJ...742...54H]       
HE 0420+0123                        -55.520  0.330 b Gaia DR3                                              
HE 0440-1049  2459629.525730  5  6  137.630  1.246   This work (NRES)                                      
HE 0440-1049  2453668.180555        136.950  4.760   M. Steinmetz et al. (2020) [2020AJ....160...83S]      
J0918+5107    2460779.597960 20 30  -51.180  1.537   This work (TS23)                                      
J0918+5107    2457086.000000        -51.300  1.000   R. Zhang et al. (2024) [2024ApJ...966..174Z]          
J0918+5107    2455160.000000        -48.200  3.000 a A. Bandyopadhyay et al. (2024) [2024ApJS..274...39B]  
J0918+5107                          -53.460 37.570 b Gaia DR3                                              
HE 1012-1540  2458926.512970 12  7  226.560  1.430   This work (FEROS)                                     
HE 1012-1540  2458863.527010 22  6  226.480  0.640   This work (FEROS)                                     
HE 1012-1540  2456998.500000        225.430  0.490   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
HE 1012-1540  2456758.220000        225.410  0.260   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
HE 1012-1540  2456697.510000        225.350  0.330   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
HE 1012-1540  2456675.600000        225.270  0.340   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
HE 1012-1540  2456669.620000        225.330  0.590   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
HE 1012-1540  2456669.610000        226.170  0.640   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
HE 1012-1540  2456405.000000        225.800  0.800   I.U. Roederer et al. (2014a) [2014ApJ...784..158R]    
HE 1012-1540  2456403.000000        225.400  0.800   I.U. Roederer et al. (2014a) [2014ApJ...784..158R]    
HE 1012-1540  2455988.000000        226.700  0.600   J.G. Cohen et al. (2013) [2013ApJ...778...56C]        
HE 1012-1540  2453462.000000        224.800  0.600   J.G. Cohen et al. (2013) [2013ApJ...778...56C]        
HE 1012-1540  2453127.000000        225.800  1.000   J.G. Cohen et al. (2013) [2013ApJ...778...56C]        
HE 1012-1540  2452396.000000        226.300  0.600   J.G. Cohen et al. (2013) [2013ApJ...778...56C]        
HE 1012-1540                        219.880  4.650 b Gaia DR3                                              
J1037+2531    2460820.617750 11  9   28.790  3.317   This work (TS23)                                      
J1037+2531    2458868.000000         28.700  3.000 a M. Jeong et al. (2023) [2023ApJ...948...38J]          
J1054+0528    2460779.710620 17 22   82.040  0.987   This work (TS23)                                      
J1054+0528    2457170.000000         82.360  0.420   M.K. Mardini et al. (2019b) [2019ApJ...875...89M]     
J1054+0528                           82.640  0.720 b Gaia DR2                                              
BS 16077-0007 2460821.613530 30 21  -35.690  1.195   This work (TS23)                                      
BS 16077-0007 2460779.757860 27 15  -36.680  1.420   This work (TS23)                                      
BS 16077-0007 2460394.787370 20  3  -34.350  0.787   This work (TS23)                                      
BS 16077-0007 2457531.000000        -36.700  1.000   R. Zhang et al. (2024) [2024ApJ...966..174Z]          
BS 16077-0007 2453519.000000        -38.300  0.200   D.K. Lai et al. (2008) [2008ApJ...681.1524L]          
BS 16077-0007                       -36.900  7.170 b Gaia DR3                                              
HE 1217-0540  2460781.679240 14  5  148.830  2.115   This work (TS23)                                      
HE 1217-0540  2452804.531220        151.200  3.000 a P.S. Barklem et al. (2005) [2005A&A...439..129B]      
J1232-0545    2460780.703400 15  6  291.730  1.694   This work (TS23)                                      
J1232-0545    2456849.448300        284.875  8.530   S.E. Dietz et al. (2020) [2020ApJ...894...34D]        
J1232-0545                          293.960  4.640 b Gaia DR3                                              
HE 1249-3121  2458926.509170 10 10  223.430  1.156   This work (FEROS)                                     
HE 1249-3121  2458863.521210 14  7  223.490  0.934   This work (FEROS)                                     
HE 1249-3121  2452767.493130        218.700  3.000 a P.S. Barklem et al. (2005) [2005A&A...439..129B]      
HE 1249-3121                        217.930  5.190 b Gaia DR3                                              
J1253+0753    2460780.677730 26  3   70.580  1.944   This work (TS23)                                      
J1253+0753    2456787.000000         73.100  1.000   R. Zhang et al. (2024) [2024ApJ...966..174Z]          
HE 1310-0536  2460782.725480 13 11  108.740  1.543   This work (TS23)                                      
HE 1310-0536  2458926.511150  7  3  110.180  0.469   This work (FEROS)                                     
HE 1310-0536  2458863.519990 14  5  109.740  1.209   This work (FEROS)                                     
HE 1310-0536  2456876.538300        111.425  6.998   S.E. Dietz et al. (2020) [2020ApJ...894...34D]        
HE 1310-0536  2456787.000000        109.700  1.000   R. Zhang et al. (2024) [2024ApJ...966..174Z]          
HE 1310-0536  2453843.000000        113.200  1.700   T. Hansen et al. (2015) [2015ApJ...807..173H]         
HE 1310-0536                        108.390  4.190 b Gaia DR3                                              
HE 1311-0131  2460781.765990 15 23  125.140  1.129   This work (TS23)                                      
HE 1311-0131  2455413.000000        124.700  3.000 a J.K. Hollek et al. (2011) [2011ApJ...742...54H]       
HE 1311-0131  2454562.000000        125.800  3.000 a J.K. Hollek et al. (2011) [2011ApJ...742...54H]       
HE 1311-0131                        124.000  3.830 b Gaia DR3                                              
CS 22877-001  2458863.508620 12 14  166.720  0.787   This work (FEROS)                                     
CS 22877-001  2453950.461000        166.700  0.800   I.U. Roederer et al. (2014a) [2014ApJ...784..158R]    
CS 22877-001  2452659.856000        166.600  0.800   I.U. Roederer et al. (2014a) [2014ApJ...784..158R]    
CS 22877-001  2452654.828000        167.000  0.800   I.U. Roederer et al. (2014a) [2014ApJ...784..158R]    
CS 22877-001  2452653.790000        169.800  0.800   I.U. Roederer et al. (2014a) [2014ApJ...784..158R]    
CS 22877-001                        166.570  0.870 b Gaia DR3                                              
HE 1330-0354  2460820.685580 12 21   35.660  1.050   This work (TS23)                                      
HE 1330-0354  2452836.580890         35.300  3.000 a P.S. Barklem et al. (2005) [2005A&A...439..129B]      
HE 1338-0052  2460821.638555 13 15  -39.170  1.553   This work (TS23)                                      
HE 1338-0052  2453127.000000        -39.000  3.000 a J.G. Cohen et al. (2013) [2013ApJ...778...56C]        
J1410-0555    2459634.555190  5  5   94.220  1.130   This work (NRES)                                      
J1410-0555    2456785.000000         92.200  1.000   R. Zhang et al. (2024) [2024ApJ...966..174Z]          
HE 1439-0218  2460821.638550 10  9  213.940  1.861   This work (TS23)                                      
HE 1439-0218  2453127.000000        213.200  3.000 a J.G. Cohen et al. (2013) [2013ApJ...778...56C]        
J1529+0804    2460782.791390 20 32   24.860  0.720   This work (TS23)                                      
J1529+0804    2460395.908080 21 33   22.010  0.674   This work (TS23)                                      
J1529+0804    2459370.782890 25 37   24.640  0.622   This work (TS23)                                      
J1529+0804    2457172.000000         23.400  0.600   M.K. Mardini et al. (2019b) [2019ApJ...875...89M]     
J1529+0804    2457086.000000         25.200  1.000   R. Zhang et al. (2024) [2024ApJ...966..174Z]          
J1529+0804                           25.240  0.920 b Gaia DR3                                              
J1556-1655    2460819.770320 16 38   40.280  0.611   This work (TS23)                                      
J1556-1655    2457904.000000         41.374  1.162   S. Buder et al. (2021) [2021MNRAS.506..150B]          
J1556-1655    2456445.000000        -50.100  2.000   H.R. Jacobson et al. (2015) [2015ApJ...807..171J]     
J1556-1655                           38.650  2.890 b Gaia DR3                                              
J1630+0953    2460821.802690 22 40   58.230  0.546   This work (TS23)                                      
J1630+0953    2457196.000000         57.820  0.950   M.K. Mardini et al. (2019a) [2019ApJ...882...27M]     
J1630+0953    2457086.000000         57.400  1.000   R. Zhang et al. (2024) [2024ApJ...966..174Z]          
J1630+0953                           59.620  0.850 b Gaia DR3                                              
J1704+1626    2460780.955500  6 15 -177.190  1.181   This work (TS23)                                      
J1704+1626    2458897.000000       -171.000  3.000 a A. Bandyopadhyay et al. (2024) [2024ApJS..274...39B]  
J1704+1626                         -176.620  1.680 b Gaia DR3                                              
J1709+1616    2460782.816590 13  3 -341.770  1.708   This work (TS23)                                      
J1709+1616    2459369.857890 18  9 -340.160  1.324   This work (TS23)                                      
J1709+1616    2459112.565940 19  5 -337.820  2.692   This work (TS23)                                      
J1709+1616    2456509.000000       -344.900  3.000 a H.-N. Li et al. (2015) [2015ApJ...798..110L]          
CS 22950-046  2460820.906250 14 20  108.800  1.813   This work (TS23)                                      
CS 22950-046  2453953.661000        108.800  0.800   I.U. Roederer et al. (2014b) [2014AJ....147..136R]    
CS 22950-046  2451789.000000        106.700  3.000 a J.G. Cohen et al. (2013) [2013ApJ...778...56C]        
CS 22950-046                        108.330  5.920 b Gaia DR3                                              
CS 30314-067  2458926.496880  6 10  145.550  0.884   This work (FEROS)                                     
CS 30314-067  2458797.504470 10 18  146.620  0.708   This work (FEROS)                                     
CS 30314-067  2458765.505770  8 16  146.460  1.020   This work (FEROS)                                     
CS 30314-067  2458761.505840 10 19  146.500  0.555   This work (FEROS)                                     
CS 30314-067  2458758.505190  5  6  145.890  1.770   This work (FEROS)                                     
CS 30314-067  2456403.898000        145.600  0.800   I.U. Roederer et al. (2014a) [2014ApJ...784..158R]    
CS 30314-067                        145.950  0.830 b Gaia DR2                                              
CS 29498-043  2458798.510720  9 14  -30.650  1.255   This work (FEROS)                                     
CS 29498-043  2458761.510020  8 11  -31.550  1.407   This work (FEROS)                                     
CS 29498-043  2458758.506430  5  3  -30.640  1.830   This work (FEROS)                                     
CS 29498-043  2457121.640000        -32.240  0.360   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
CS 29498-043  2456968.250000        -31.610  2.700   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
CS 29498-043  2456876.250000        -31.780  1.320   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
CS 29498-043  2456609.250000        -30.040  3.880   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
CS 29498-043  2456405.888000        -32.300  0.800   I.U. Roederer et al. (2014a) [2014ApJ...784..158R]    
CS 29498-043  2456404.870000        -32.300  0.800   I.U. Roederer et al. (2014a) [2014ApJ...784..158R]    
CS 29498-043  2452785.000000        -32.950  0.390   W. Aoki et al. (2004) [2004ApJ...608..971A]           
CS 29498-043  2452573.000000        -32.740  0.420   W. Aoki et al. (2004) [2004ApJ...608..971A]           
CS 29498-043  2452115.000000        -32.600  0.460   W. Aoki et al. (2004) [2004ApJ...608..971A]           
CS 29498-043  2451802.000000        -32.500  0.180   W. Aoki et al. (2004) [2004ApJ...608..971A]           
CS 29498-043                        -31.330  1.120 b Gaia DR3                                              
CS 29502-092  2458758.506290  6  8  -67.500  1.060   This work (FEROS)                                     
CS 29502-092  2456970.607300        -66.200  1.120   S.E. Dietz et al. (2020) [2020ApJ...894...34D]        
CS 29502-092  2456816.580000        -66.540  0.260   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
CS 29502-092  2456770.640000        -67.540  0.350   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
CS 29502-092  2456770.640000        -66.930  0.310   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
CS 29502-092  2456548.330000        -67.550  0.330   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
CS 29502-092  2456530.430000        -66.910  0.380   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
CS 29502-092  2456519.530000        -67.330  0.350   A. Arentsen et al. (2019) [2019A&A...621A.108A]       
CS 29502-092  2455130.567000        -66.600  0.800   I.U. Roederer et al. (2014a) [2014ApJ...784..158R]    
CS 29502-092  2453285.000000        -69.300  1.000   D.K. Lai et al. (2008) [2008ApJ...681.1524L]          
CS 29502-092  2452146.000000        -68.500  1.000   D.K. Lai et al. (2008) [2008ApJ...681.1524L]          
CS 29502-092  2452146.000000        -68.200  1.000   D.K. Lai et al. (2008) [2008ApJ...681.1524L]          
CS 29502-092  2451784.000000        -67.000  4.200   D.K. Lai et al. (2004)                                
CS 29502-092                        -66.810  0.600 b Gaia DR3                                              
HE 2319-5228  2458810.500250  7 16  279.590  0.813   This work (FEROS)                                     
HE 2319-5228  2458765.499750 10 10  287.490  1.349   This work (FEROS)                                     
HE 2319-5228  2458761.499950  5 16  288.580  1.026   This work (FEROS)                                     
HE 2319-5228  2456831.000000        293.700  2.000   M. Gull et al. (2021) [2021ApJ...912...52G]           
HE 2319-5228                        286.230  1.780 b Gaia DR2                                              
